Probing Solar Heavy Neutrinos with Heliospheric Electrons

We search for an excess of electrons and positrons in the interplanetary space from the decays of heavy neutrinos produced in nuclear reactions in the Sun. Using measurements of the electron spectra in the MeV range from the Ulysses and SOHO satellites, we report the strongest direct upper bound to date on the mixing between heavy neutral leptons with MeV masses and electron neutrinos, reaching $U_e^2\simeq 10^{-6}$ at $M_N=10\,$MeV. Our sensitivity is predominantly constrained by the uncertainties in the propagation of electrons and positrons, particularly the diffusion coefficient in the inner Solar System, as well as the uncertainties in the astrophysical background. Enhancing our understanding of either of these factors could lead to a significant improvement in sensitivity.

==> anc/2412_14752_Fig3_90p_CL_limit_Dirac.dat <==
# M_N[MeV]  U_e^2
  1.023     3.17082e-2
  1.033     5.05513e-3
  1.043     4.90792e-3
  1.053     3.77155e-3
  1.063     2.99539e-3
  1.073     1.47657e-3
  1.083     9.8973e-4
  1.093     9.82751e-4
  1.103     9.76314e-4
  1.113     9.77581e-4
  1.123     9.72792e-4
  1.133     9.67781e-4
  1.143     9.61686e-4
  1.153     9.51438e-4
  1.163     9.25872e-4
  1.173     7.72989e-4
  1.183     7.47743e-4
  1.193     7.26092e-4
  1.203     7.08783e-4
  1.213     7.05281e-4
  1.223     6.91898e-4
  1.233     6.765e-4
  1.243     6.36396e-4
  1.253     6.21324e-4
  1.263     6.07313e-4
  1.273     5.90858e-4
  1.283     5.80468e-4
  1.293     5.67288e-4
  1.303     5.40442e-4
  1.313     5.07554e-4
  1.323     4.82671e-4
  1.333     3.72126e-4
  1.343     3.56369e-4
  1.353     3.3357e-4
  1.363     3.19469e-4
  1.373     2.98978e-4
  1.383     2.8666e-4
  1.393     2.74647e-4
  1.403     2.5399e-4
  1.413     2.04932e-4
  1.423     2.00949e-4
  1.433     1.94468e-4
  1.443     1.89552e-4
  1.453     1.96785e-4
  1.463     1.96436e-4
  1.473     1.95771e-4
  1.483     1.96696e-4
  1.493     1.96631e-4
  1.503     1.96288e-4
  1.513     1.98426e-4
  1.523     1.97022e-4
  1.533     1.95629e-4
  1.543     1.94069e-4
  1.553     1.91429e-4
  1.563     1.89038e-4
  1.573     1.89072e-4
  1.583     1.86608e-4
  1.593     1.82459e-4
  1.603     1.77142e-4
  1.613     1.70818e-4
  1.623     1.60746e-4
  1.633     1.52456e-4
  1.643     1.43113e-4
  1.653     1.34382e-4
  1.663     1.32817e-4
  1.673     1.30519e-4
  1.683     1.27471e-4
  1.693     1.25921e-4
  1.703     1.24175e-4
  1.713     1.22458e-4
  1.723     1.21034e-4
  1.733     1.20323e-4
  1.743     1.19317e-4
  1.753     1.17872e-4
  1.763     1.14748e-4
  1.773     1.10869e-4
  1.783     1.09424e-4
  1.793     1.07742e-4
  1.803     1.06129e-4
  1.813     1.04583e-4
  1.823     1.02446e-4
  1.833     1.00174e-4
  1.843     9.80998e-5
  1.853     9.60789e-5
  1.863     9.39809e-5
  1.873     9.17794e-5
  1.883     8.99882e-5
  1.893     8.8401e-5
  1.903     8.6785e-5
  1.913     8.49342e-5
  1.923     8.32083e-5
  1.933     8.17887e-5
  1.943     8.06614e-5
  1.953     7.98222e-5
  1.963     7.8755e-5
  1.973     7.71355e-5
  1.983     7.52446e-5
  1.993     7.34134e-5
  2.003     7.14676e-5
  2.013     6.9723e-5
  2.023     6.81099e-5
  2.033     6.63198e-5
  2.043     6.47765e-5
  2.053     6.31714e-5
  2.063     6.1773e-5
  2.073     6.04961e-5
  2.083     5.93509e-5
  2.093     5.80424e-5
  2.103     5.69528e-5
  2.113     5.62594e-5
  2.123     5.55017e-5
  2.133     5.46954e-5
  2.143     5.37023e-5
  2.153     5.25259e-5
  2.163     5.10285e-5
  2.173     4.94355e-5
  2.183     4.78945e-5
  2.193     4.66418e-5
  2.203     4.59459e-5
  2.213     4.57837e-5
  2.223     4.53632e-5
  2.233     4.41081e-5
  2.243     4.30374e-5
  2.253     4.27718e-5
  2.263     4.23304e-5
  2.273     4.1909e-5
  2.283     4.14724e-5
  2.293     4.08601e-5
  2.303     4.01145e-5
  2.313     3.94986e-5
  2.323     3.90111e-5
  2.333     3.86976e-5
  2.343     3.81848e-5
  2.353     3.78137e-5
  2.363     3.74063e-5
  2.373     3.70357e-5
  2.383     3.65507e-5
  2.393     3.615e-5
  2.403     3.57562e-5
  2.413     3.52853e-5
  2.423     3.48079e-5
  2.433     3.42207e-5
  2.443     3.37269e-5
  2.453     3.32431e-5
  2.463     3.29772e-5
  2.473     3.27186e-5
  2.483     3.24745e-5
  2.493     3.21762e-5
  2.503     3.18881e-5
  2.513     3.1547e-5
  2.523     3.1025e-5
  2.533     3.05334e-5
  2.543     3.00723e-5
  2.553     2.95943e-5
  2.563     2.90966e-5
  2.573     2.88074e-5
  2.583     2.84774e-5
  2.593     2.81776e-5
  2.603     2.77558e-5
  2.613     2.73166e-5
  2.623     2.6903e-5
  2.633     2.64428e-5
  2.643     2.60949e-5
  2.653     2.5758e-5
  2.663     2.53248e-5
  2.673     2.48162e-5
  2.683     2.4255e-5
  2.693     2.36466e-5
  2.703     2.29884e-5
  2.713     2.22693e-5
  2.723     2.17647e-5
  2.733     2.15135e-5
  2.743     2.12649e-5
  2.753     2.11494e-5
  2.763     2.08852e-5
  2.773     2.08458e-5
  2.783     2.07443e-5
  2.793     2.05118e-5
  2.803     2.03784e-5
  2.813     2.01876e-5
  2.823     1.99158e-5
  2.833     1.98195e-5
  2.843     1.95999e-5
  2.853     1.94984e-5
  2.863     1.93182e-5
  2.873     1.91851e-5
  2.883     1.91083e-5
  2.893     1.90228e-5
  2.903     1.88823e-5
  2.913     1.87385e-5
  2.923     1.8625e-5
  2.933     1.84469e-5
  2.943     1.83027e-5
  2.953     1.81259e-5
  2.963     1.79286e-5
  2.973     1.77844e-5
  2.983     1.75995e-5
  2.993     1.74411e-5
  3.003     1.72765e-5
  3.013     1.70922e-5
  3.023     1.69178e-5
  3.033     1.66885e-5
  3.043     1.64882e-5
  3.053     1.63458e-5
  3.063     1.62502e-5
  3.073     1.61148e-5
  3.083     1.59627e-5
  3.093     1.58239e-5
  3.103     1.56624e-5
  3.113     1.55239e-5
  3.123     1.53508e-5
  3.133     1.52055e-5
  3.143     1.50644e-5
  3.153     1.49188e-5
  3.163     1.48163e-5
  3.173     1.47114e-5
  3.183     1.46082e-5
  3.193     1.45273e-5
  3.203     1.44411e-5
  3.213     1.43321e-5
  3.223     1.42215e-5
  3.233     1.41168e-5
  3.243     1.39939e-5
  3.253     1.38841e-5
  3.263     1.38163e-5
  3.273     1.36891e-5
  3.283     1.35415e-5
  3.293     1.33612e-5
  3.303     1.32352e-5
  3.313     1.31245e-5
  3.323     1.29981e-5
  3.333     1.28282e-5
  3.343     1.26452e-5
  3.353     1.247e-5
  3.363     1.23105e-5
  3.373     1.2126e-5
  3.383     1.19602e-5
  3.393     1.17766e-5
  3.403     1.15506e-5
  3.413     1.13254e-5
  3.423     1.11826e-5
  3.433     1.10021e-5
  3.443     1.09211e-5
  3.453     1.08317e-5
  3.463     1.0676e-5
  3.473     1.06099e-5
  3.483     1.04815e-5
  3.493     1.04063e-5
  3.503     1.0359e-5
  3.513     1.02852e-5
  3.523     1.01879e-5
  3.533     1.01439e-5
  3.543     1.00772e-5
  3.553     9.96654e-6
  3.563     9.92899e-6
  3.573     9.76768e-6
  3.583     9.72337e-6
  3.593     9.59279e-6
  3.603     9.5006e-6
  3.613     9.40329e-6
  3.623     9.28294e-6
  3.633     9.23472e-6
  3.643     9.11841e-6
  3.653     9.04446e-6
  3.663     8.94832e-6
  3.673     8.83921e-6
  3.683     8.76837e-6
  3.693     8.68215e-6
  3.703     8.62242e-6
  3.713     8.56748e-6
  3.723     8.51067e-6
  3.733     8.45183e-6
  3.743     8.37188e-6
  3.753     8.27222e-6
  3.763     8.16831e-6
  3.773     8.06741e-6
  3.783     7.96675e-6
  3.793     7.86127e-6
  3.803     7.78708e-6
  3.813     7.74942e-6
  3.823     7.70102e-6
  3.833     7.65222e-6
  3.843     7.60865e-6
  3.853     7.56126e-6
  3.863     7.51797e-6
  3.873     7.47602e-6
  3.883     7.43763e-6
  3.893     7.39174e-6
  3.903     7.34301e-6
  3.913     7.29674e-6
  3.923     7.25415e-6
  3.933     7.20314e-6
  3.943     7.14439e-6
  3.953     7.09643e-6
  3.963     7.04168e-6
  3.973     6.99618e-6
  3.983     6.95521e-6
  3.993     6.91986e-6
  4.003     6.8792e-6
  4.013     6.83682e-6
  4.023     6.79488e-6
  4.033     6.75696e-6
  4.043     6.70994e-6
  4.053     6.66143e-6
  4.063     6.61769e-6
  4.073     6.56916e-6
  4.083     6.52246e-6
  4.093     6.47445e-6
  4.103     6.42564e-6
  4.113     6.38043e-6
  4.123     6.33185e-6
  4.133     6.31536e-6
  4.143     6.30217e-6
  4.153     6.28632e-6
  4.163     6.27343e-6
  4.173     6.25246e-6
  4.183     6.24025e-6
  4.193     6.23105e-6
  4.203     6.21398e-6
  4.213     6.19852e-6
  4.223     6.16539e-6
  4.233     6.12559e-6
  4.243     6.08303e-6
  4.253     6.03343e-6
  4.263     5.97682e-6
  4.273     5.93389e-6
  4.283     5.8929e-6
  4.293     5.8444e-6
  4.303     5.79321e-6
  4.313     5.73838e-6
  4.323     5.6817e-6
  4.333     5.64689e-6
  4.343     5.60663e-6
  4.353     5.5656e-6
  4.363     5.52789e-6
  4.373     5.49191e-6
  4.383     5.44441e-6
  4.393     5.40503e-6
  4.403     5.37292e-6
  4.413     5.32686e-6
  4.423     5.28686e-6
  4.433     5.25118e-6
  4.443     5.19886e-6
  4.453     5.14798e-6
  4.463     5.09268e-6
  4.473     5.04155e-6
  4.483     5.01081e-6
  4.493     4.97139e-6
  4.503     4.93197e-6
  4.513     4.89614e-6
  4.523     4.86059e-6
  4.533     4.83346e-6
  4.543     4.80523e-6
  4.553     4.78415e-6
  4.563     4.76593e-6
  4.573     4.73945e-6
  4.583     4.71236e-6
  4.593     4.68095e-6
  4.603     4.64091e-6
  4.613     4.60599e-6
  4.623     4.56724e-6
  4.633     4.5364e-6
  4.643     4.50977e-6
  4.653     4.49477e-6
  4.663     4.47386e-6
  4.673     4.45026e-6
  4.683     4.43419e-6
  4.693     4.41599e-6
  4.703     4.40103e-6
  4.713     4.38546e-6
  4.723     4.36859e-6
  4.733     4.33987e-6
  4.743     4.3201e-6
  4.753     4.30163e-6
  4.763     4.2879e-6
  4.773     4.27649e-6
  4.783     4.26537e-6
  4.793     4.23994e-6
  4.803     4.21394e-6
  4.813     4.19038e-6
  4.823     4.16662e-6
  4.833     4.13554e-6
  4.843     4.10832e-6
  4.853     4.07962e-6
  4.863     4.03444e-6
  4.873     3.99417e-6
  4.883     3.94742e-6
  4.893     3.89828e-6
  4.903     3.87289e-6
  4.913     3.8308e-6
  4.923     3.81693e-6
  4.933     3.80535e-6
  4.943     3.79409e-6
  4.953     3.76325e-6
  4.963     3.71816e-6
  4.973     3.70089e-6
  4.983     3.67366e-6
  4.993     3.62999e-6
  5.003     3.61651e-6
  5.013     3.60525e-6
  5.023     3.59042e-6
  5.033     3.57488e-6
  5.043     3.553e-6
  5.053     3.53508e-6
  5.063     3.52635e-6
  5.073     3.51573e-6
  5.083     3.50667e-6
  5.093     3.48811e-6
  5.103     3.46196e-6
  5.113     3.44376e-6
  5.123     3.43051e-6
  5.133     3.41271e-6
  5.143     3.38677e-6
  5.153     3.36188e-6
  5.163     3.33981e-6
  5.173     3.32189e-6
  5.183     3.29735e-6
  5.193     3.27639e-6
  5.203     3.25528e-6
  5.213     3.2358e-6
  5.223     3.21114e-6
  5.233     3.20342e-6
  5.243     3.19624e-6
  5.253     3.1897e-6
  5.263     3.18371e-6
  5.273     3.17781e-6
  5.283     3.17151e-6
  5.293     3.16347e-6
  5.303     3.15445e-6
  5.313     3.1471e-6
  5.323     3.13948e-6
  5.333     3.12829e-6
  5.343     3.11461e-6
  5.353     3.10091e-6
  5.363     3.0857e-6
  5.373     3.07161e-6
  5.383     3.05874e-6
  5.393     3.04433e-6
  5.403     3.02868e-6
  5.413     3.01065e-6
  5.423     2.9948e-6
  5.433     2.98903e-6
  5.443     2.98364e-6
  5.453     2.98036e-6
  5.463     2.97515e-6
  5.473     2.97007e-6
  5.483     2.96426e-6
  5.493     2.95659e-6
  5.503     2.93792e-6
  5.513     2.91747e-6
  5.523     2.89825e-6
  5.533     2.8839e-6
  5.543     2.86785e-6
  5.553     2.85407e-6
  5.563     2.84194e-6
  5.573     2.82846e-6
  5.583     2.8126e-6
  5.593     2.79528e-6
  5.603     2.7791e-6
  5.613     2.76327e-6
  5.623     2.74692e-6
  5.633     2.73064e-6
  5.643     2.71816e-6
  5.653     2.71115e-6
  5.663     2.70202e-6
  5.673     2.69309e-6
  5.683     2.68331e-6
  5.693     2.67459e-6
  5.703     2.66513e-6
  5.713     2.6554e-6
  5.723     2.64699e-6
  5.733     2.64146e-6
  5.743     2.63458e-6
  5.753     2.61862e-6
  5.763     2.60178e-6
  5.773     2.58343e-6
  5.783     2.56474e-6
  5.793     2.54454e-6
  5.803     2.52607e-6
  5.813     2.50738e-6
  5.823     2.4858e-6
  5.833     2.4667e-6
  5.843     2.4478e-6
  5.853     2.43043e-6
  5.863     2.4159e-6
  5.873     2.41039e-6
  5.883     2.40511e-6
  5.893     2.39922e-6
  5.903     2.39207e-6
  5.913     2.38084e-6
  5.923     2.36922e-6
  5.933     2.36428e-6
  5.943     2.35878e-6
  5.953     2.35013e-6
  5.963     2.33084e-6
  5.973     2.31532e-6
  5.983     2.30214e-6
  5.993     2.29086e-6
  6.003     2.27857e-6
  6.013     2.26707e-6
  6.023     2.25617e-6
  6.033     2.24408e-6
  6.043     2.23117e-6
  6.053     2.21751e-6
  6.063     2.2064e-6
  6.073     2.19968e-6
  6.083     2.19542e-6
  6.093     2.18815e-6
  6.103     2.17952e-6
  6.113     2.17323e-6
  6.123     2.16703e-6
  6.133     2.16125e-6
  6.143     2.1551e-6
  6.153     2.14908e-6
  6.163     2.14321e-6
  6.173     2.13739e-6
  6.183     2.1309e-6
  6.193     2.12434e-6
  6.203     2.11844e-6
  6.213     2.11294e-6
  6.223     2.10776e-6
  6.233     2.10543e-6
  6.243     2.10732e-6
  6.253     2.10235e-6
  6.263     2.0942e-6
  6.273     2.08644e-6
  6.283     2.07779e-6
  6.293     2.0698e-6
  6.303     2.06167e-6
  6.313     2.05316e-6
  6.323     2.04295e-6
  6.333     2.03197e-6
  6.343     2.02277e-6
  6.353     2.01399e-6
  6.363     2.00545e-6
  6.373     1.9969e-6
  6.383     1.98469e-6
  6.393     1.97234e-6
  6.403     1.96055e-6
  6.413     1.95084e-6
  6.423     1.94036e-6
  6.433     1.94857e-6
  6.443     1.95503e-6
  6.453     1.96018e-6
  6.463     1.96472e-6
  6.473     1.96586e-6
  6.483     1.96276e-6
  6.493     1.9597e-6
  6.503     1.95657e-6
  6.513     1.95173e-6
  6.523     1.94459e-6
  6.533     1.9404e-6
  6.543     1.93255e-6
  6.553     1.92228e-6
  6.563     1.90981e-6
  6.573     1.89642e-6
  6.583     1.88335e-6
  6.593     1.87132e-6
  6.603     1.86146e-6
  6.613     1.85231e-6
  6.623     1.8435e-6
  6.633     1.83699e-6
  6.643     1.8306e-6
  6.653     1.82422e-6
  6.663     1.81968e-6
  6.673     1.81497e-6
  6.683     1.81022e-6
  6.693     1.80547e-6
  6.703     1.80102e-6
  6.713     1.79633e-6
  6.723     1.79144e-6
  6.733     1.78702e-6
  6.743     1.78229e-6
  6.753     1.7778e-6
  6.763     1.77233e-6
  6.773     1.76328e-6
  6.783     1.752e-6
  6.793     1.74059e-6
  6.803     1.72788e-6
  6.813     1.71614e-6
  6.823     1.70555e-6
  6.833     1.69632e-6
  6.843     1.68651e-6
  6.853     1.67822e-6
  6.863     1.67661e-6
  6.873     1.67577e-6
  6.883     1.6745e-6
  6.893     1.66947e-6
  6.903     1.66282e-6
  6.913     1.65559e-6
  6.923     1.648e-6
  6.933     1.64288e-6
  6.943     1.63413e-6
  6.953     1.62345e-6
  6.963     1.60967e-6
  6.973     1.59619e-6
  6.983     1.5843e-6
  6.993     1.57072e-6
  7.003     1.55871e-6
  7.013     1.54786e-6
  7.023     1.53803e-6
  7.033     1.52965e-6
  7.043     1.5198e-6
  7.053     1.51197e-6
  7.063     1.50739e-6
  7.073     1.5018e-6
  7.083     1.4964e-6
  7.093     1.49114e-6
  7.103     1.48648e-6
  7.113     1.484e-6
  7.123     1.48181e-6
  7.133     1.4823e-6
  7.143     1.48273e-6
  7.153     1.48506e-6
  7.163     1.4873e-6
  7.173     1.48958e-6
  7.183     1.49208e-6
  7.193     1.49491e-6
  7.203     1.49786e-6
  7.213     1.5008e-6
  7.223     1.50367e-6
  7.233     1.50621e-6
  7.243     1.50734e-6
  7.253     1.50932e-6
  7.263     1.51142e-6
  7.273     1.51428e-6
  7.283     1.51536e-6
  7.293     1.50249e-6
  7.303     1.48798e-6
  7.313     1.47665e-6
  7.323     1.47159e-6
  7.333     1.46752e-6
  7.343     1.46253e-6
  7.353     1.45467e-6
  7.363     1.44715e-6
  7.373     1.44357e-6
  7.383     1.44206e-6
  7.393     1.44113e-6
  7.403     1.4402e-6
  7.413     1.43819e-6
  7.423     1.43613e-6
  7.433     1.43354e-6
  7.443     1.43095e-6
  7.453     1.42831e-6
  7.463     1.42613e-6
  7.473     1.42422e-6
  7.483     1.42145e-6
  7.493     1.41787e-6
  7.503     1.41363e-6
  7.513     1.41033e-6
  7.523     1.40691e-6
  7.533     1.40725e-6
  7.543     1.40666e-6
  7.553     1.40546e-6
  7.563     1.40418e-6
  7.573     1.40242e-6
  7.583     1.39747e-6
  7.593     1.39357e-6
  7.603     1.39014e-6
  7.613     1.38702e-6
  7.623     1.3839e-6
  7.633     1.38215e-6
  7.643     1.38074e-6
  7.653     1.37816e-6
  7.663     1.37572e-6
  7.673     1.37215e-6
  7.683     1.36857e-6
  7.693     1.36487e-6
  7.703     1.36097e-6
  7.713     1.35719e-6
  7.723     1.35301e-6
  7.733     1.34684e-6
  7.743     1.34154e-6
  7.753     1.33178e-6
  7.763     1.32186e-6
  7.773     1.31869e-6
  7.783     1.31538e-6
  7.793     1.31283e-6
  7.803     1.31093e-6
  7.813     1.30905e-6
  7.823     1.30725e-6
  7.833     1.30573e-6
  7.843     1.30419e-6
  7.853     1.30287e-6
  7.863     1.30162e-6
  7.873     1.30037e-6
  7.883     1.29906e-6
  7.893     1.2973e-6
  7.903     1.29584e-6
  7.913     1.29365e-6
  7.923     1.28946e-6
  7.933     1.28487e-6
  7.943     1.28024e-6
  7.953     1.27542e-6
  7.963     1.271e-6
  7.973     1.26624e-6
  7.983     1.26189e-6
  7.993     1.25729e-6
  8.003     1.25218e-6
  8.013     1.24792e-6
  8.023     1.24475e-6
  8.033     1.24608e-6
  8.043     1.24798e-6
  8.053     1.24972e-6
  8.063     1.25117e-6
  8.073     1.25185e-6
  8.083     1.25264e-6
  8.093     1.25436e-6
  8.103     1.25407e-6
  8.113     1.25522e-6
  8.123     1.25646e-6
  8.133     1.25852e-6
  8.143     1.26025e-6
  8.153     1.26205e-6
  8.163     1.26336e-6
  8.173     1.26467e-6
  8.183     1.26564e-6
  8.193     1.2659e-6
  8.203     1.26522e-6
  8.213     1.26389e-6
  8.223     1.2626e-6
  8.233     1.25995e-6
  8.243     1.25571e-6
  8.253     1.25111e-6
  8.263     1.24629e-6
  8.273     1.24127e-6
  8.283     1.23663e-6
  8.293     1.23232e-6
  8.303     1.22817e-6
  8.313     1.22408e-6
  8.323     1.2197e-6
  8.333     1.2177e-6
  8.343     1.21535e-6
  8.353     1.21249e-6
  8.363     1.2094e-6
  8.373     1.20639e-6
  8.383     1.20285e-6
  8.393     1.19469e-6
  8.403     1.18653e-6
  8.413     1.17857e-6
  8.423     1.17196e-6
  8.433     1.1697e-6
  8.443     1.16654e-6
  8.453     1.16551e-6
  8.463     1.16522e-6
  8.473     1.16498e-6
  8.483     1.16467e-6
  8.493     1.16403e-6
  8.503     1.16283e-6
  8.513     1.16167e-6
  8.523     1.16057e-6
  8.533     1.16039e-6
  8.543     1.16116e-6
  8.553     1.16208e-6
  8.563     1.16293e-6
  8.573     1.16374e-6
  8.583     1.16439e-6
  8.593     1.1647e-6
  8.603     1.16569e-6
  8.613     1.16943e-6
  8.623     1.17337e-6
  8.633     1.17648e-6
  8.643     1.17895e-6
  8.653     1.18135e-6
  8.663     1.18328e-6
  8.673     1.18476e-6
  8.683     1.18635e-6
  8.693     1.18671e-6
  8.703     1.18506e-6
  8.713     1.18224e-6
  8.723     1.18013e-6
  8.733     1.17874e-6
  8.743     1.17731e-6
  8.753     1.17547e-6
  8.763     1.16979e-6
  8.773     1.16383e-6
  8.783     1.15812e-6
  8.793     1.1527e-6
  8.803     1.14707e-6
  8.813     1.14129e-6
  8.823     1.13615e-6
  8.833     1.13694e-6
  8.843     1.13767e-6
  8.853     1.1384e-6
  8.863     1.13929e-6
  8.873     1.13958e-6
  8.883     1.13932e-6
  8.893     1.13882e-6
  8.903     1.13781e-6
  8.913     1.13702e-6
  8.923     1.13632e-6
  8.933     1.13749e-6
  8.943     1.13847e-6
  8.953     1.13922e-6
  8.963     1.14014e-6
  8.973     1.14098e-6
  8.983     1.14143e-6
  8.993     1.14253e-6
  9.003     1.14408e-6
  9.013     1.14542e-6
  9.023     1.14646e-6
  9.033     1.14816e-6
  9.043     1.14961e-6
  9.053     1.15106e-6
  9.063     1.15264e-6
  9.073     1.15469e-6
  9.083     1.15648e-6
  9.093     1.1578e-6
  9.103     1.15888e-6
  9.113     1.15932e-6
  9.123     1.15898e-6
  9.133     1.15844e-6
  9.143     1.15756e-6
  9.153     1.15579e-6
  9.163     1.15278e-6
  9.173     1.14916e-6
  9.183     1.14515e-6
  9.193     1.14124e-6
  9.203     1.13743e-6
  9.213     1.13364e-6
  9.223     1.13015e-6
  9.233     1.12885e-6
  9.243     1.12753e-6
  9.253     1.12616e-6
  9.263     1.12478e-6
  9.273     1.12375e-6
  9.283     1.12313e-6
  9.293     1.12243e-6
  9.303     1.12171e-6
  9.313     1.12108e-6
  9.323     1.12023e-6
  9.333     1.11848e-6
  9.343     1.11827e-6
  9.353     1.11937e-6
  9.363     1.11955e-6
  9.373     1.11828e-6
  9.383     1.11442e-6
  9.393     1.10969e-6
  9.403     1.10425e-6
  9.413     1.09951e-6
  9.423     1.09559e-6
  9.433     1.09648e-6
  9.443     1.10029e-6
  9.453     1.10402e-6
  9.463     1.1094e-6
  9.473     1.11535e-6
  9.483     1.12078e-6
  9.493     1.12568e-6
  9.503     1.12951e-6
  9.513     1.13244e-6
  9.523     1.13494e-6
  9.533     1.13672e-6
  9.543     1.13676e-6
  9.553     1.13655e-6
  9.563     1.13579e-6
  9.573     1.13464e-6
  9.583     1.13342e-6
  9.593     1.13216e-6
  9.603     1.13169e-6
  9.613     1.13125e-6
  9.623     1.1308e-6
  9.633     1.12956e-6
  9.643     1.12828e-6
  9.653     1.1271e-6
  9.663     1.12633e-6
  9.673     1.12559e-6
  9.683     1.12506e-6
  9.693     1.12454e-6
  9.703     1.12416e-6
  9.713     1.12394e-6
  9.723     1.12388e-6
  9.733     1.12479e-6
  9.743     1.12573e-6
  9.753     1.12693e-6
  9.763     1.12821e-6
  9.773     1.12822e-6
  9.783     1.12749e-6
  9.793     1.12855e-6
  9.803     1.13059e-6
  9.813     1.13285e-6
  9.823     1.13534e-6
  9.833     1.13791e-6
  9.843     1.14098e-6
  9.853     1.14359e-6
  9.863     1.14549e-6
  9.873     1.14461e-6
  9.883     1.14277e-6
  9.893     1.13924e-6
  9.903     1.13846e-6
  9.913     1.13833e-6
  9.923     1.13851e-6
  9.933     1.14029e-6
  9.943     1.1424e-6
  9.953     1.14538e-6
  9.963     1.14859e-6
  9.973     1.15039e-6
  9.983     1.1522e-6
  9.993     1.15376e-6
  10.00     1.1551e-6
  10.01     1.15599e-6
  10.02     1.15667e-6
  10.03     1.1564e-6
  10.04     1.15622e-6
  10.05     1.15607e-6
  10.06     1.15616e-6
  10.07     1.15646e-6
  10.08     1.15684e-6
  10.09     1.15708e-6
  10.10     1.15728e-6
  10.11     1.15697e-6
  10.12     1.15691e-6
  10.13     1.15884e-6
  10.14     1.16113e-6
  10.15     1.16403e-6
  10.16     1.16695e-6
  10.17     1.17002e-6
  10.18     1.17303e-6
  10.19     1.17617e-6
  10.20     1.1766e-6
  10.21     1.17709e-6
  10.22     1.17769e-6
  10.23     1.18048e-6
  10.24     1.18492e-6
  10.25     1.18819e-6
  10.26     1.18969e-6
  10.27     1.19041e-6
  10.28     1.19099e-6
  10.29     1.19144e-6
  10.30     1.19071e-6
  10.31     1.18836e-6
  10.32     1.18603e-6
  10.33     1.18444e-6
  10.34     1.18309e-6
  10.35     1.18353e-6
  10.36     1.18453e-6
  10.37     1.18527e-6
  10.38     1.18582e-6
  10.39     1.18594e-6
  10.40     1.18545e-6
  10.41     1.18508e-6
  10.42     1.18455e-6
  10.43     1.18749e-6
  10.44     1.19028e-6
  10.45     1.1925e-6
  10.46     1.1945e-6
  10.47     1.19652e-6
  10.48     1.19852e-6
  10.49     1.2004e-6
  10.50     1.20198e-6
  10.51     1.19942e-6
  10.52     1.19693e-6
  10.53     1.19436e-6
  10.54     1.19319e-6
  10.55     1.19057e-6
  10.56     1.18732e-6
  10.57     1.18369e-6
  10.58     1.18013e-6
  10.59     1.18021e-6
  10.60     1.18229e-6
  10.61     1.18423e-6
  10.62     1.18628e-6
  10.63     1.18885e-6
  10.64     1.19167e-6
  10.65     1.19653e-6
  10.66     1.20149e-6
  10.67     1.20576e-6
  10.68     1.21001e-6
  10.69     1.21445e-6
  10.70     1.21893e-6
  10.71     1.22308e-6
  10.72     1.22888e-6
  10.73     1.23374e-6
  10.74     1.23725e-6
  10.75     1.2404e-6
  10.76     1.2437e-6
  10.77     1.24645e-6
  10.78     1.24917e-6
  10.79     1.25195e-6
  10.80     1.25433e-6
  10.81     1.25613e-6
  10.82     1.25781e-6
  10.83     1.25691e-6
  10.84     1.25603e-6
  10.85     1.25475e-6
  10.86     1.2533e-6
  10.87     1.25137e-6
  10.88     1.24878e-6
  10.89     1.24616e-6
  10.90     1.24344e-6
  10.91     1.24054e-6
  10.92     1.23819e-6
  10.93     1.23586e-6
  10.94     1.23376e-6
  10.95     1.23185e-6
  10.96     1.23094e-6
  10.97     1.23026e-6
  10.98     1.23014e-6
  10.99     1.23078e-6
  11.00     1.23137e-6
  11.01     1.23167e-6
  11.02     1.23138e-6
  11.03     1.23136e-6
  11.04     1.23118e-6
  11.05     1.23101e-6
  11.06     1.23079e-6
  11.07     1.23055e-6
  11.08     1.23921e-6
  11.09     1.24926e-6
  11.10     1.25932e-6
  11.11     1.26485e-6
  11.12     1.27014e-6
  11.13     1.27282e-6
  11.14     1.27433e-6
  11.15     1.27586e-6
  11.16     1.27633e-6
  11.17     1.27693e-6
  11.18     1.27747e-6
  11.19     1.27717e-6
  11.20     1.27561e-6
  11.21     1.27481e-6
  11.22     1.27391e-6
  11.23     1.2727e-6
  11.24     1.27135e-6
  11.25     1.2701e-6
  11.26     1.26877e-6
  11.27     1.26732e-6
  11.28     1.26577e-6
  11.29     1.26439e-6
  11.30     1.26292e-6
  11.31     1.26121e-6
  11.32     1.25987e-6
  11.33     1.26153e-6
  11.34     1.2622e-6
  11.35     1.26309e-6
  11.36     1.2638e-6
  11.37     1.26444e-6
  11.38     1.26473e-6
  11.39     1.2659e-6
  11.40     1.26798e-6
  11.41     1.2702e-6
  11.42     1.27301e-6
  11.43     1.27962e-6
  11.44     1.28495e-6
  11.45     1.2891e-6
  11.46     1.29317e-6
  11.47     1.29933e-6
  11.48     1.30381e-6
  11.49     1.30938e-6
  11.50     1.31486e-6
  11.51     1.32284e-6
  11.52     1.3315e-6
  11.53     1.33949e-6
  11.54     1.34633e-6
  11.55     1.35479e-6
  11.56     1.36335e-6
  11.57     1.37091e-6
  11.58     1.37703e-6
  11.59     1.3847e-6
  11.60     1.39231e-6
  11.61     1.39964e-6
  11.62     1.40622e-6
  11.63     1.41352e-6
  11.64     1.42141e-6
  11.65     1.42715e-6
  11.66     1.43288e-6
  11.67     1.43531e-6
  11.68     1.43739e-6
  11.69     1.43786e-6
  11.70     1.4404e-6
  11.71     1.44405e-6
  11.72     1.4484e-6
  11.73     1.45434e-6
  11.74     1.46412e-6
  11.75     1.47459e-6
  11.76     1.48203e-6
  11.77     1.48728e-6
  11.78     1.49193e-6
  11.79     1.49653e-6
  11.80     1.50126e-6
  11.81     1.50565e-6
  11.82     1.50964e-6
  11.83     1.5139e-6
  11.84     1.52007e-6
  11.85     1.5261e-6
  11.86     1.53229e-6
  11.87     1.53865e-6
  11.88     1.54543e-6
  11.89     1.55245e-6
  11.90     1.55942e-6
  11.91     1.56628e-6
  11.92     1.57324e-6
  11.93     1.57804e-6
  11.94     1.58206e-6
  11.95     1.58554e-6
  11.96     1.58833e-6
  11.97     1.59131e-6
  11.98     1.59532e-6
  11.99     1.5994e-6
  12.00     1.6033e-6
  12.01     1.60707e-6
  12.02     1.61147e-6
  12.03     1.6181e-6
  12.04     1.62458e-6
  12.05     1.63023e-6
  12.06     1.63537e-6
  12.07     1.64185e-6
  12.08     1.64887e-6
  12.09     1.65493e-6
  12.10     1.66095e-6
  12.11     1.66546e-6
  12.12     1.67064e-6
  12.13     1.6796e-6
  12.14     1.68899e-6
  12.15     1.69836e-6
  12.16     1.70504e-6
  12.17     1.71386e-6
  12.18     1.7228e-6
  12.19     1.72993e-6
  12.20     1.73637e-6
  12.21     1.74285e-6
  12.22     1.74959e-6
  12.23     1.75897e-6
  12.24     1.76883e-6
  12.25     1.77882e-6
  12.26     1.78745e-6
  12.27     1.7968e-6
  12.28     1.80589e-6
  12.29     1.81441e-6
  12.30     1.82219e-6
  12.31     1.82967e-6
  12.32     1.83774e-6
  12.33     1.84862e-6
  12.34     1.8604e-6
  12.35     1.87203e-6
  12.36     1.88305e-6
  12.37     1.89396e-6
  12.38     1.90701e-6
  12.39     1.91519e-6
  12.40     1.92527e-6
  12.41     1.93454e-6
  12.42     1.94534e-6
  12.43     1.95766e-6
  12.44     1.96492e-6
  12.45     1.97297e-6
  12.46     1.98054e-6
  12.47     1.98737e-6
  12.48     1.99398e-6
  12.49     1.99878e-6
  12.50     2.00358e-6
  12.51     2.00938e-6
  12.52     2.01873e-6
  12.53     2.02773e-6
  12.54     2.03342e-6
  12.55     2.03958e-6
  12.56     2.04486e-6
  12.57     2.05055e-6
  12.58     2.05548e-6
  12.59     2.0663e-6
  12.60     2.0756e-6
  12.61     2.08943e-6
  12.62     2.10201e-6
  12.63     2.11636e-6
  12.64     2.13158e-6
  12.65     2.14637e-6
  12.66     2.16338e-6
  12.67     2.18173e-6
  12.68     2.19957e-6
  12.69     2.21842e-6
  12.70     2.23764e-6
  12.71     2.25574e-6
  12.72     2.27399e-6
  12.73     2.29095e-6
  12.74     2.30736e-6
  12.75     2.32415e-6
  12.76     2.34244e-6
  12.77     2.36055e-6
  12.78     2.37923e-6
  12.79     2.39867e-6
  12.80     2.41765e-6
  12.81     2.43693e-6
  12.82     2.45546e-6
  12.83     2.47345e-6
  12.84     2.49572e-6
  12.85     2.51636e-6
  12.86     2.53309e-6
  12.87     2.55085e-6
  12.88     2.56888e-6
  12.89     2.58515e-6
  12.90     2.60146e-6
  12.91     2.61672e-6
  12.92     2.6334e-6
  12.93     2.64766e-6
  12.94     2.66154e-6
  12.95     2.67642e-6
  12.96     2.69154e-6
  12.97     2.70784e-6
  12.98     2.72544e-6
  12.99     2.74435e-6
  13.00     2.76293e-6
  13.01     2.78142e-6
  13.02     2.80095e-6
  13.03     2.83127e-6
  13.04     2.85923e-6
  13.05     2.88972e-6
  13.06     2.91959e-6
  13.07     2.95241e-6
  13.08     2.98396e-6
  13.09     3.01662e-6
  13.10     3.04701e-6
  13.11     3.07441e-6
  13.12     3.09105e-6
  13.13     3.11296e-6
  13.14     3.14172e-6
  13.15     3.16809e-6
  13.16     3.18673e-6
  13.17     3.20666e-6
  13.18     3.22948e-6
  13.19     3.25082e-6
  13.20     3.27147e-6
  13.21     3.29074e-6
  13.22     3.33076e-6
  13.23     3.37776e-6
  13.24     3.42039e-6
  13.25     3.46534e-6
  13.26     3.50875e-6
  13.27     3.55462e-6
  13.28     3.59962e-6
  13.29     3.64673e-6
  13.30     3.69589e-6
  13.31     3.74452e-6
  13.32     3.79434e-6
  13.33     3.84806e-6
  13.34     3.89953e-6
  13.35     3.95079e-6
  13.36     4.00047e-6
  13.37     4.04209e-6
  13.38     4.08595e-6
  13.39     4.12613e-6
  13.40     4.1747e-6
  13.41     4.19188e-6
  13.42     4.21243e-6
  13.43     4.27834e-6
  13.44     4.31396e-6
  13.45     4.35064e-6
  13.46     4.38569e-6
  13.47     4.41967e-6
  13.48     4.45398e-6
  13.49     4.48998e-6
  13.50     4.52269e-6
  13.51     4.55191e-6
  13.52     4.58198e-6
  13.53     4.61861e-6
  13.54     4.65752e-6
  13.55     4.69859e-6
  13.56     4.75332e-6
  13.57     4.80808e-6
  13.58     4.86307e-6
  13.59     4.91823e-6
  13.60     4.97287e-6
  13.61     5.02357e-6
  13.62     5.06544e-6
  13.63     5.10887e-6
  13.64     5.14621e-6
  13.65     5.21592e-6
  13.66     5.30935e-6
  13.67     5.40039e-6
  13.68     5.49599e-6
  13.69     5.61375e-6
  13.70     5.73237e-6
  13.71     5.84602e-6
  13.72     5.96003e-6
  13.73     6.06053e-6
  13.74     6.16382e-6
  13.75     6.29852e-6
  13.76     6.46053e-6
  13.77     6.56239e-6
  13.78     6.67091e-6
  13.79     6.7761e-6
  13.80     6.87358e-6
  13.81     6.95673e-6
  13.82     7.0451e-6
  13.83     7.13399e-6
  13.84     7.22023e-6
  13.85     7.30992e-6
  13.86     7.40275e-6
  13.87     7.49935e-6
  13.88     7.60403e-6
  13.89     7.71239e-6
  13.90     7.80846e-6
  13.91     7.9018e-6
  13.92     7.99673e-6
  13.93     8.10012e-6
  13.94     8.19936e-6
  13.95     8.30678e-6
  13.96     8.41145e-6
  13.97     8.52075e-6
  13.98     8.6238e-6
  13.99     8.73817e-6
  14.00     8.85308e-6
  14.01     8.97239e-6
  14.02     9.10392e-6
  14.03     9.23428e-6
  14.04     9.36592e-6
  14.05     9.73193e-6
  14.06     1.02652e-5
  14.07     1.07274e-5
  14.08     1.12095e-5
  14.09     1.17013e-5
  14.10     1.20969e-5
  14.11     1.24722e-5
  14.12     1.2793e-5
  14.13     1.30801e-5
  14.14     1.33789e-5
  14.15     1.36851e-5
  14.16     1.39973e-5
  14.17     1.43231e-5
  14.18     1.4656e-5
  14.19     1.49952e-5
  14.20     1.5325e-5
  14.21     1.5664e-5
  14.22     1.611e-5
  14.23     1.6459e-5
  14.24     1.6798e-5
  14.25     1.71399e-5
  14.26     1.74873e-5
  14.27     1.78267e-5
  14.28     1.81438e-5
  14.29     1.85042e-5
  14.30     1.89323e-5
  14.31     1.93659e-5
  14.32     1.98072e-5
  14.33     2.02984e-5
  14.34     2.07715e-5
  14.35     2.12636e-5
  14.36     2.1802e-5
  14.37     2.2388e-5
  14.38     2.30073e-5
  14.39     2.3671e-5
  14.40     2.43791e-5
  14.41     2.50402e-5
  14.42     2.57473e-5
  14.43     2.66e-5
  14.44     2.74604e-5
  14.45     2.84178e-5
  14.46     2.95059e-5
  14.47     3.06273e-5
  14.48     3.18134e-5
  14.49     3.2868e-5
  14.50     3.39707e-5
  14.51     3.50332e-5
  14.52     3.6095e-5
  14.53     3.71138e-5
  14.54     3.81865e-5
  14.55     3.94433e-5
  14.56     4.08259e-5
  14.57     4.22344e-5
  14.58     4.36218e-5
  14.59     4.52426e-5
  14.60     4.69338e-5
  14.61     4.85831e-5
  14.62     5.0158e-5
  14.63     5.12877e-5
  14.64     5.243e-5
  14.65     5.35628e-5
  14.66     5.4561e-5
  14.67     5.56629e-5
  14.68     5.69562e-5
  14.69     5.85954e-5
  14.70     6.06668e-5
  14.71     6.29092e-5
  14.72     6.5457e-5
  14.73     6.80622e-5
  14.74     7.07646e-5
  14.75     7.32996e-5
  14.76     7.59254e-5
  14.77     7.83847e-5
  14.78     8.05189e-5
  14.79     8.2322e-5
  14.80     8.41475e-5
  14.81     8.60149e-5
  14.82     8.78302e-5
  14.83     8.97324e-5
  14.84     9.29229e-5
  14.85     9.70428e-5
  14.86     1.00724e-4
  14.87     1.04096e-4
  14.88     1.07633e-4
  14.89     1.11529e-4
  14.90     1.15677e-4
  14.91     1.19744e-4
  14.92     1.23868e-4
  14.93     1.27798e-4
  14.94     1.31691e-4
  14.95     1.35711e-4
  14.96     1.39202e-4
  14.97     1.41596e-4
  14.98     1.44045e-4
  14.99     1.47831e-4
  15.00     1.59058e-4
  15.01     1.6933e-4
  15.02     1.79821e-4
  15.03     1.89834e-4
  15.04     2.00548e-4
  15.05     2.12234e-4
  15.06     2.24045e-4
  15.07     2.31499e-4
  15.08     2.40092e-4
  15.09     2.50993e-4
  15.10     2.65195e-4
  15.11     2.82773e-4
  15.12     2.9646e-4
  15.13     3.11309e-4
  15.14     3.26222e-4
  15.15     3.42342e-4
  15.16     3.58037e-4
  15.17     3.7161e-4
  15.18     3.83574e-4
  15.19     3.95883e-4
  15.20     4.10455e-4
  15.21     4.27667e-4
  15.22     4.45596e-4
  15.23     4.64984e-4
  15.24     4.85482e-4
  15.25     5.05835e-4
  15.26     5.25282e-4
  15.27     5.50537e-4
  15.28     5.83881e-4
  15.29     6.2077e-4
  15.30     6.62994e-4
  15.31     7.09183e-4
  15.32     7.64342e-4
  15.33     8.01501e-4
  15.34     8.2205e-4
  15.35     8.42316e-4
  15.36     8.62393e-4
  15.37     8.8306e-4
  15.38     9.23775e-4
  15.39     9.72035e-4
  15.40     1.02183e-3
  15.41     1.07569e-3
  15.42     1.1317e-3
  15.43     1.18208e-3
  15.44     1.23497e-3
  15.45     1.28644e-3
  15.46     1.33904e-3
  15.47     1.40475e-3
  15.48     1.49608e-3
  15.49     1.60659e-3
  15.50     1.71774e-3
  15.51     1.82006e-3
  15.52     1.92444e-3
  15.53     2.0313e-3


==> anc/2412_14752_Fig3_90p_CL_limit_Majorana.dat <==
# M_N[MeV]  U_e^2
  1.023	    2.46494e-2
  1.033	    3.89243e-3
  1.043	    3.13949e-3
  1.053	    1.32267e-3
  1.063	    1.30038e-3
  1.073	    1.27571e-3
  1.083	    9.10988e-4
  1.093	    9.00525e-4
  1.103	    8.95182e-4
  1.113	    8.8115e-4
  1.123	    8.68945e-4
  1.133	    8.75183e-4
  1.143	    8.49546e-4
  1.153	    8.23956e-4
  1.163	    8.4336e-4
  1.173	    6.24586e-4
  1.183	    6.14503e-4
  1.193	    5.91318e-4
  1.203	    4.86563e-4
  1.213	    4.74629e-4
  1.223	    4.62445e-4
  1.233	    4.491e-4
  1.243	    4.37292e-4
  1.253	    4.32267e-4
  1.263	    4.27347e-4
  1.273	    4.01237e-4
  1.283	    3.89068e-4
  1.293	    3.78812e-4
  1.303	    3.67452e-4
  1.313	    3.52325e-4
  1.323	    3.41097e-4
  1.333	    3.32161e-4
  1.343	    2.9861e-4
  1.353	    2.82842e-4
  1.363	    2.7276e-4
  1.373	    2.59054e-4
  1.383	    2.52769e-4
  1.393	    2.37989e-4
  1.403	    2.19755e-4
  1.413	    1.71366e-4
  1.423	    1.68913e-4
  1.433	    1.67636e-4
  1.443	    1.6771e-4
  1.453	    1.67351e-4
  1.463	    1.65947e-4
  1.473	    1.63287e-4
  1.483	    1.60546e-4
  1.493	    1.57713e-4
  1.503	    1.55032e-4
  1.513	    1.5376e-4
  1.523	    1.52055e-4
  1.533	    1.49649e-4
  1.543	    1.46178e-4
  1.553	    1.42815e-4
  1.563	    1.38948e-4
  1.573	    1.35674e-4
  1.583	    1.32344e-4
  1.593	    1.29215e-4
  1.603	    1.26062e-4
  1.613	    1.22075e-4
  1.623	    1.18523e-4
  1.633	    1.14638e-4
  1.643	    1.11105e-4
  1.653	    1.08242e-4
  1.663	    1.05727e-4
  1.673	    1.03414e-4
  1.683	    1.01072e-4
  1.693	    9.87923e-5
  1.703	    9.71192e-5
  1.713	    9.57717e-5
  1.723	    9.3916e-5
  1.733	    9.23635e-5
  1.743	    9.04495e-5
  1.753	    8.82642e-5
  1.763	    8.611e-5
  1.773	    8.40007e-5
  1.783	    8.20146e-5
  1.793	    8.01605e-5
  1.803	    7.82349e-5
  1.813	    7.64161e-5
  1.823	    7.50859e-5
  1.833	    7.28684e-5
  1.843	    7.05804e-5
  1.853	    6.87068e-5
  1.863	    6.7598e-5
  1.873	    6.62388e-5
  1.883	    6.49285e-5
  1.893	    6.35285e-5
  1.903	    6.20086e-5
  1.913	    6.04536e-5
  1.923	    5.89567e-5
  1.933	    5.70345e-5
  1.943	    5.54552e-5
  1.953	    5.4336e-5
  1.963	    5.36385e-5
  1.973	    5.2838e-5
  1.983	    5.22336e-5
  1.993	    5.1642e-5
  2.003	    5.11495e-5
  2.013	    5.05474e-5
  2.023	    4.98844e-5
  2.033	    4.89353e-5
  2.043	    4.8031e-5
  2.053	    4.71224e-5
  2.063	    4.62393e-5
  2.073	    4.53301e-5
  2.083	    4.44235e-5
  2.093	    4.35989e-5
  2.103	    4.29029e-5
  2.113	    4.2191e-5
  2.123	    4.15385e-5
  2.133	    4.09745e-5
  2.143	    4.03678e-5
  2.153	    3.99166e-5
  2.163	    3.93937e-5
  2.173	    3.87107e-5
  2.183	    3.79343e-5
  2.193	    3.73551e-5
  2.203	    3.69043e-5
  2.213	    3.625e-5
  2.223	    3.55548e-5
  2.233	    3.48352e-5
  2.243	    3.42373e-5
  2.253	    3.36316e-5
  2.263	    3.28652e-5
  2.273	    3.22565e-5
  2.283	    3.16964e-5
  2.293	    3.10522e-5
  2.303	    3.04443e-5
  2.313	    2.99333e-5
  2.323	    2.95082e-5
  2.333	    2.90449e-5
  2.343	    2.85917e-5
  2.353	    2.8085e-5
  2.363	    2.75824e-5
  2.373	    2.70372e-5
  2.383	    2.64401e-5
  2.393	    2.6113e-5
  2.403	    2.581e-5
  2.413	    2.54887e-5
  2.423	    2.52146e-5
  2.433	    2.4979e-5
  2.443	    2.47372e-5
  2.453	    2.4525e-5
  2.463	    2.42543e-5
  2.473	    2.40499e-5
  2.483	    2.37426e-5
  2.493	    2.35117e-5
  2.503	    2.32904e-5
  2.513	    2.30566e-5
  2.523	    2.28167e-5
  2.533	    2.23132e-5
  2.543	    2.17784e-5
  2.553	    2.12343e-5
  2.563	    2.07659e-5
  2.573	    2.0401e-5
  2.583	    2.00349e-5
  2.593	    1.9697e-5
  2.603	    1.93764e-5
  2.613	    1.90728e-5
  2.623	    1.86993e-5
  2.633	    1.84132e-5
  2.643	    1.8164e-5
  2.653	    1.7872e-5
  2.663	    1.7523e-5
  2.673	    1.72467e-5
  2.683	    1.69048e-5
  2.693	    1.65544e-5
  2.703	    1.63877e-5
  2.713	    1.609e-5
  2.723	    1.59043e-5
  2.733	    1.56097e-5
  2.743	    1.53511e-5
  2.753	    1.52625e-5
  2.763	    1.51857e-5
  2.773	    1.50592e-5
  2.783	    1.50345e-5
  2.793	    1.49448e-5
  2.803	    1.48749e-5
  2.813	    1.48303e-5
  2.823	    1.47501e-5
  2.833	    1.46381e-5
  2.843	    1.45305e-5
  2.853	    1.44312e-5
  2.863	    1.43677e-5
  2.873	    1.43082e-5
  2.883	    1.42386e-5
  2.893	    1.41796e-5
  2.903	    1.41193e-5
  2.913	    1.40375e-5
  2.923	    1.39347e-5
  2.933	    1.38138e-5
  2.943	    1.36558e-5
  2.953	    1.35379e-5
  2.963	    1.33985e-5
  2.973	    1.32743e-5
  2.983	    1.31646e-5
  2.993	    1.30233e-5
  3.003	    1.29088e-5
  3.013	    1.2776e-5
  3.023	    1.26505e-5
  3.033	    1.25259e-5
  3.043	    1.2375e-5
  3.053	    1.2239e-5
  3.063	    1.20951e-5
  3.073	    1.1958e-5
  3.083	    1.18175e-5
  3.093	    1.16674e-5
  3.103	    1.1515e-5
  3.113	    1.13579e-5
  3.123	    1.12159e-5
  3.133	    1.1038e-5
  3.143	    1.08738e-5
  3.153	    1.07644e-5
  3.163	    1.06699e-5
  3.173	    1.05597e-5
  3.183	    1.04718e-5
  3.193	    1.03487e-5
  3.203	    1.02521e-5
  3.213	    1.01353e-5
  3.223	    1.00275e-5
  3.233	    9.89932e-6
  3.243	    9.7787e-6
  3.253	    9.63677e-6
  3.263	    9.50963e-6
  3.273	    9.39638e-6
  3.283	    9.30512e-6
  3.293	    9.19623e-6
  3.303	    9.12048e-6
  3.313	    8.99638e-6
  3.323	    8.91979e-6
  3.333	    8.87384e-6
  3.343	    8.81409e-6
  3.353	    8.83746e-6
  3.363	    8.84619e-6
  3.373	    8.8216e-6
  3.383	    8.76674e-6
  3.393	    8.70943e-6
  3.403	    8.62844e-6
  3.413	    8.55513e-6
  3.423	    8.46928e-6
  3.433	    8.40741e-6
  3.443	    8.36812e-6
  3.453	    8.3281e-6
  3.463	    8.27147e-6
  3.473	    8.21994e-6
  3.483	    8.16923e-6
  3.493	    8.10509e-6
  3.503	    8.03173e-6
  3.513	    7.96654e-6
  3.523	    7.87763e-6
  3.533	    7.78744e-6
  3.543	    7.68219e-6
  3.553	    7.59837e-6
  3.563	    7.48908e-6
  3.573	    7.40364e-6
  3.583	    7.29832e-6
  3.593	    7.21846e-6
  3.603	    7.10877e-6
  3.613	    7.04781e-6
  3.623	    6.92166e-6
  3.633	    6.89798e-6
  3.643	    6.85207e-6
  3.653	    6.75534e-6
  3.663	    6.71611e-6
  3.673	    6.67984e-6
  3.683	    6.60992e-6
  3.693	    6.55334e-6
  3.703	    6.5156e-6
  3.713	    6.45685e-6
  3.723	    6.38613e-6
  3.733	    6.33642e-6
  3.743	    6.26406e-6
  3.753	    6.19805e-6
  3.763	    6.13446e-6
  3.773	    6.09299e-6
  3.783	    6.05779e-6
  3.793	    6.02349e-6
  3.803	    5.97335e-6
  3.813	    5.91939e-6
  3.823	    5.86626e-6
  3.833	    5.80768e-6
  3.843	    5.76165e-6
  3.853	    5.72691e-6
  3.863	    5.69979e-6
  3.873	    5.67015e-6
  3.883	    5.63283e-6
  3.893	    5.57903e-6
  3.903	    5.53896e-6
  3.913	    5.50162e-6
  3.923	    5.45615e-6
  3.933	    5.42755e-6
  3.943	    5.40398e-6
  3.953	    5.3698e-6
  3.963	    5.33454e-6
  3.973	    5.2953e-6
  3.983	    5.26042e-6
  3.993	    5.2148e-6
  4.003	    5.18178e-6
  4.013	    5.14987e-6
  4.023	    5.10971e-6
  4.033	    5.07167e-6
  4.043	    5.03504e-6
  4.053	    4.99562e-6
  4.063	    4.9528e-6
  4.073	    4.91471e-6
  4.083	    4.87406e-6
  4.093	    4.82891e-6
  4.103	    4.78718e-6
  4.113	    4.73982e-6
  4.123	    4.69568e-6
  4.133	    4.65045e-6
  4.143	    4.60221e-6
  4.153	    4.56697e-6
  4.163	    4.52592e-6
  4.173	    4.48834e-6
  4.183	    4.45394e-6
  4.193	    4.41384e-6
  4.203	    4.38212e-6
  4.213	    4.35143e-6
  4.223	    4.31441e-6
  4.233	    4.28064e-6
  4.243	    4.24212e-6
  4.253	    4.20324e-6
  4.263	    4.18372e-6
  4.273	    4.16745e-6
  4.283	    4.15163e-6
  4.293	    4.13432e-6
  4.303	    4.11779e-6
  4.313	    4.10059e-6
  4.323	    4.0854e-6
  4.333	    4.0677e-6
  4.343	    4.04756e-6
  4.353	    4.03059e-6
  4.363	    4.01424e-6
  4.373	    3.99725e-6
  4.383	    3.97955e-6
  4.393	    3.95168e-6
  4.403	    3.92803e-6
  4.413	    3.90274e-6
  4.423	    3.87993e-6
  4.433	    3.85884e-6
  4.443	    3.83614e-6
  4.453	    3.81079e-6
  4.463	    3.78356e-6
  4.473	    3.7562e-6
  4.483	    3.7298e-6
  4.493	    3.70328e-6
  4.503	    3.67192e-6
  4.513	    3.64523e-6
  4.523	    3.61941e-6
  4.533	    3.59891e-6
  4.543	    3.57488e-6
  4.553	    3.55475e-6
  4.563	    3.53591e-6
  4.573	    3.50987e-6
  4.583	    3.48e-6
  4.593	    3.43759e-6
  4.603	    3.40042e-6
  4.613	    3.36118e-6
  4.623	    3.32551e-6
  4.633	    3.29194e-6
  4.643	    3.27021e-6
  4.653	    3.25689e-6
  4.663	    3.24513e-6
  4.673	    3.22963e-6
  4.683	    3.20706e-6
  4.693	    3.19845e-6
  4.703	    3.1922e-6
  4.713	    3.18274e-6
  4.723	    3.16943e-6
  4.733	    3.14703e-6
  4.743	    3.12113e-6
  4.753	    3.08976e-6
  4.763	    3.04913e-6
  4.773	    3.01911e-6
  4.783	    2.97982e-6
  4.793	    2.95584e-6
  4.803	    2.95368e-6
  4.813	    2.9505e-6
  4.823	    2.9447e-6
  4.833	    2.93383e-6
  4.843	    2.91875e-6
  4.853	    2.90456e-6
  4.863	    2.89747e-6
  4.873	    2.88903e-6
  4.883	    2.87427e-6
  4.893	    2.85501e-6
  4.903	    2.83427e-6
  4.913	    2.81784e-6
  4.923	    2.79682e-6
  4.933	    2.77467e-6
  4.943	    2.76466e-6
  4.953	    2.75532e-6
  4.963	    2.74719e-6
  4.973	    2.73098e-6
  4.983	    2.70611e-6
  4.993	    2.68795e-6
  5.003	    2.68437e-6
  5.013	    2.67681e-6
  5.023	    2.65636e-6
  5.033	    2.63189e-6
  5.043	    2.62356e-6
  5.053	    2.60481e-6
  5.063	    2.57587e-6
  5.073	    2.56205e-6
  5.083	    2.55433e-6
  5.093	    2.54052e-6
  5.103	    2.51724e-6
  5.113	    2.49711e-6
  5.123	    2.48429e-6
  5.133	    2.4688e-6
  5.143	    2.44741e-6
  5.153	    2.42949e-6
  5.163	    2.41527e-6
  5.173	    2.40387e-6
  5.183	    2.39197e-6
  5.193	    2.37982e-6
  5.203	    2.36881e-6
  5.213	    2.35988e-6
  5.223	    2.35245e-6
  5.233	    2.34539e-6
  5.243	    2.33618e-6
  5.253	    2.32716e-6
  5.263	    2.31787e-6
  5.273	    2.30899e-6
  5.283	    2.30155e-6
  5.293	    2.29573e-6
  5.303	    2.28693e-6
  5.313	    2.27667e-6
  5.323	    2.26711e-6
  5.333	    2.26082e-6
  5.343	    2.25548e-6
  5.353	    2.25121e-6
  5.363	    2.24694e-6
  5.373	    2.24181e-6
  5.383	    2.23347e-6
  5.393	    2.22567e-6
  5.403	    2.21702e-6
  5.413	    2.21131e-6
  5.423	    2.20359e-6
  5.433	    2.19031e-6
  5.443	    2.17719e-6
  5.453	    2.16466e-6
  5.463	    2.15566e-6
  5.473	    2.14523e-6
  5.483	    2.1307e-6
  5.493	    2.11913e-6
  5.503	    2.1073e-6
  5.513	    2.0948e-6
  5.523	    2.08086e-6
  5.533	    2.07546e-6
  5.543	    2.06932e-6
  5.553	    2.06007e-6
  5.563	    2.05039e-6
  5.573	    2.03839e-6
  5.583	    2.02275e-6
  5.593	    2.00804e-6
  5.603	    1.99381e-6
  5.613	    1.97693e-6
  5.623	    1.9656e-6
  5.633	    1.96239e-6
  5.643	    1.96065e-6
  5.653	    1.95886e-6
  5.663	    1.95689e-6
  5.673	    1.95373e-6
  5.683	    1.95013e-6
  5.693	    1.9456e-6
  5.703	    1.94097e-6
  5.713	    1.93527e-6
  5.723	    1.92712e-6
  5.733	    1.92136e-6
  5.743	    1.91497e-6
  5.753	    1.90699e-6
  5.763	    1.89844e-6
  5.773	    1.88964e-6
  5.783	    1.8813e-6
  5.793	    1.87434e-6
  5.803	    1.86751e-6
  5.813	    1.86051e-6
  5.823	    1.85311e-6
  5.833	    1.84558e-6
  5.843	    1.83786e-6
  5.853	    1.82999e-6
  5.863	    1.8224e-6
  5.873	    1.81484e-6
  5.883	    1.8059e-6
  5.893	    1.79861e-6
  5.903	    1.79153e-6
  5.913	    1.78525e-6
  5.923	    1.77945e-6
  5.933	    1.77189e-6
  5.943	    1.76405e-6
  5.953	    1.75627e-6
  5.963	    1.74858e-6
  5.973	    1.74176e-6
  5.983	    1.73432e-6
  5.993	    1.72245e-6
  6.003	    1.71155e-6
  6.013	    1.70061e-6
  6.023	    1.68858e-6
  6.033	    1.68292e-6
  6.043	    1.67667e-6
  6.053	    1.66931e-6
  6.063	    1.66133e-6
  6.073	    1.65136e-6
  6.083	    1.64211e-6
  6.093	    1.63561e-6
  6.103	    1.62939e-6
  6.113	    1.62355e-6
  6.123	    1.61582e-6
  6.133	    1.60717e-6
  6.143	    1.59932e-6
  6.153	    1.59192e-6
  6.163	    1.58425e-6
  6.173	    1.57454e-6
  6.183	    1.56536e-6
  6.193	    1.55663e-6
  6.203	    1.54832e-6
  6.213	    1.53932e-6
  6.223	    1.53187e-6
  6.233	    1.52726e-6
  6.243	    1.52123e-6
  6.253	    1.51409e-6
  6.263	    1.50629e-6
  6.273	    1.50072e-6
  6.283	    1.49525e-6
  6.293	    1.49015e-6
  6.303	    1.48459e-6
  6.313	    1.47748e-6
  6.323	    1.47042e-6
  6.333	    1.4708e-6
  6.343	    1.47079e-6
  6.353	    1.46962e-6
  6.363	    1.46845e-6
  6.373	    1.46706e-6
  6.383	    1.46471e-6
  6.393	    1.46117e-6
  6.403	    1.45619e-6
  6.413	    1.45181e-6
  6.423	    1.44749e-6
  6.433	    1.44368e-6
  6.443	    1.43927e-6
  6.453	    1.43508e-6
  6.463	    1.42986e-6
  6.473	    1.42242e-6
  6.483	    1.41331e-6
  6.493	    1.40287e-6
  6.503	    1.39326e-6
  6.513	    1.38427e-6
  6.523	    1.37556e-6
  6.533	    1.37407e-6
  6.543	    1.37279e-6
  6.553	    1.37236e-6
  6.563	    1.37059e-6
  6.573	    1.3655e-6
  6.583	    1.36079e-6
  6.593	    1.35588e-6
  6.603	    1.35056e-6
  6.613	    1.34446e-6
  6.623	    1.33872e-6
  6.633	    1.33393e-6
  6.643	    1.32832e-6
  6.653	    1.32334e-6
  6.663	    1.31906e-6
  6.673	    1.31533e-6
  6.683	    1.31102e-6
  6.693	    1.30716e-6
  6.703	    1.30349e-6
  6.713	    1.30001e-6
  6.723	    1.29569e-6
  6.733	    1.29203e-6
  6.743	    1.29066e-6
  6.753	    1.28856e-6
  6.763	    1.28492e-6
  6.773	    1.28085e-6
  6.783	    1.27664e-6
  6.793	    1.27248e-6
  6.803	    1.26837e-6
  6.813	    1.26367e-6
  6.823	    1.25963e-6
  6.833	    1.25074e-6
  6.843	    1.24119e-6
  6.853	    1.23211e-6
  6.863	    1.22167e-6
  6.873	    1.21159e-6
  6.883	    1.20185e-6
  6.893	    1.1899e-6
  6.903	    1.18607e-6
  6.913	    1.18737e-6
  6.923	    1.1885e-6
  6.933	    1.18942e-6
  6.943	    1.1917e-6
  6.953	    1.19308e-6
  6.963	    1.19418e-6
  6.973	    1.19504e-6
  6.983	    1.19568e-6
  6.993	    1.19613e-6
  7.003	    1.19526e-6
  7.013	    1.1914e-6
  7.023	    1.18745e-6
  7.033	    1.18347e-6
  7.043	    1.17921e-6
  7.053	    1.17492e-6
  7.063	    1.16876e-6
  7.073	    1.1633e-6
  7.083	    1.15818e-6
  7.093	    1.15382e-6
  7.103	    1.14956e-6
  7.113	    1.144e-6
  7.123	    1.13732e-6
  7.133	    1.13431e-6
  7.143	    1.13159e-6
  7.153	    1.131e-6
  7.163	    1.13049e-6
  7.173	    1.12962e-6
  7.183	    1.12709e-6
  7.193	    1.12392e-6
  7.203	    1.11949e-6
  7.213	    1.11474e-6
  7.223	    1.10973e-6
  7.233	    1.10529e-6
  7.243	    1.10125e-6
  7.253	    1.09714e-6
  7.263	    1.09419e-6
  7.273	    1.09143e-6
  7.283	    1.08839e-6
  7.293	    1.08432e-6
  7.303	    1.0782e-6
  7.313	    1.07107e-6
  7.323	    1.06661e-6
  7.333	    1.06452e-6
  7.343	    1.06338e-6
  7.353	    1.06213e-6
  7.363	    1.06054e-6
  7.373	    1.05831e-6
  7.383	    1.05588e-6
  7.393	    1.05431e-6
  7.403	    1.05298e-6
  7.413	    1.05138e-6
  7.423	    1.04975e-6
  7.433	    1.04908e-6
  7.443	    1.0487e-6
  7.453	    1.04835e-6
  7.463	    1.04801e-6
  7.473	    1.04738e-6
  7.483	    1.04675e-6
  7.493	    1.04623e-6
  7.503	    1.04511e-6
  7.513	    1.04253e-6
  7.523	    1.04e-6
  7.533	    1.03827e-6
  7.543	    1.03632e-6
  7.553	    1.03429e-6
  7.563	    1.0322e-6
  7.573	    1.03007e-6
  7.583	    1.02795e-6
  7.593	    1.02625e-6
  7.603	    1.02471e-6
  7.613	    1.02312e-6
  7.623	    1.02044e-6
  7.633	    1.02009e-6
  7.643	    1.01946e-6
  7.653	    1.01923e-6
  7.663	    1.01859e-6
  7.673	    1.01805e-6
  7.683	    1.01733e-6
  7.693	    1.01648e-6
  7.703	    1.01557e-6
  7.713	    1.01439e-6
  7.723	    1.01273e-6
  7.733	    1.01077e-6
  7.743	    1.00892e-6
  7.753	    1.00707e-6
  7.763	    1.00541e-6
  7.773	    1.0037e-6
  7.783	    1.00208e-6
  7.793	    1.00037e-6
  7.803	    9.97816e-7
  7.813	    9.95138e-7
  7.823	    9.92151e-7
  7.833	    9.87938e-7
  7.843	    9.83499e-7
  7.853	    9.79194e-7
  7.863	    9.74612e-7
  7.873	    9.69374e-7
  7.883	    9.6422e-7
  7.893	    9.59089e-7
  7.903	    9.55979e-7
  7.913	    9.5295e-7
  7.923	    9.50279e-7
  7.933	    9.49434e-7
  7.943	    9.48713e-7
  7.953	    9.47758e-7
  7.963	    9.46772e-7
  7.973	    9.4547e-7
  7.983	    9.44285e-7
  7.993	    9.42647e-7
  8.003	    9.40782e-7
  8.013	    9.38578e-7
  8.023	    9.36509e-7
  8.033	    9.34957e-7
  8.043	    9.33385e-7
  8.053	    9.31495e-7
  8.063	    9.2942e-7
  8.073	    9.26877e-7
  8.083	    9.24357e-7
  8.093	    9.22589e-7
  8.103	    9.22246e-7
  8.113	    9.22007e-7
  8.123	    9.21818e-7
  8.133	    9.22016e-7
  8.143	    9.22105e-7
  8.153	    9.21972e-7
  8.163	    9.21672e-7
  8.173	    9.21218e-7
  8.183	    9.20551e-7
  8.193	    9.19278e-7
  8.203	    9.17782e-7
  8.213	    9.1627e-7
  8.223	    9.14807e-7
  8.233	    9.13763e-7
  8.243	    9.13094e-7
  8.253	    9.12624e-7
  8.263	    9.11744e-7
  8.273	    9.0933e-7
  8.283	    9.06736e-7
  8.293	    9.03817e-7
  8.303	    9.00863e-7
  8.313	    8.97722e-7
  8.323	    8.94689e-7
  8.333	    8.93323e-7
  8.343	    8.91911e-7
  8.353	    8.90347e-7
  8.363	    8.88697e-7
  8.373	    8.86996e-7
  8.383	    8.85217e-7
  8.393	    8.83432e-7
  8.403	    8.82023e-7
  8.413	    8.81091e-7
  8.423	    8.80254e-7
  8.433	    8.81174e-7
  8.443	    8.81975e-7
  8.453	    8.82719e-7
  8.463	    8.83375e-7
  8.473	    8.83339e-7
  8.483	    8.80669e-7
  8.493	    8.77214e-7
  8.503	    8.73819e-7
  8.513	    8.70497e-7
  8.523	    8.67359e-7
  8.533	    8.68553e-7
  8.543	    8.69654e-7
  8.553	    8.70365e-7
  8.563	    8.70932e-7
  8.573	    8.71232e-7
  8.583	    8.71248e-7
  8.593	    8.70319e-7
  8.603	    8.69514e-7
  8.613	    8.69034e-7
  8.623	    8.69166e-7
  8.633	    8.6976e-7
  8.643	    8.70452e-7
  8.653	    8.7119e-7
  8.663	    8.7183e-7
  8.673	    8.72626e-7
  8.683	    8.7329e-7
  8.693	    8.73449e-7
  8.703	    8.73475e-7
  8.713	    8.71903e-7
  8.723	    8.7033e-7
  8.733	    8.7167e-7
  8.743	    8.72633e-7
  8.753	    8.73051e-7
  8.763	    8.73598e-7
  8.773	    8.74102e-7
  8.783	    8.74496e-7
  8.793	    8.74762e-7
  8.803	    8.74876e-7
  8.813	    8.73701e-7
  8.823	    8.72147e-7
  8.833	    8.69127e-7
  8.843	    8.66203e-7
  8.853	    8.63797e-7
  8.863	    8.61221e-7
  8.873	    8.5786e-7
  8.883	    8.55697e-7
  8.893	    8.54021e-7
  8.903	    8.52225e-7
  8.913	    8.50307e-7
  8.923	    8.48595e-7
  8.933	    8.497e-7
  8.943	    8.50878e-7
  8.953	    8.52394e-7
  8.963	    8.52555e-7
  8.973	    8.51867e-7
  8.983	    8.50846e-7
  8.993	    8.49768e-7
  9.003	    8.48891e-7
  9.013	    8.48358e-7
  9.023	    8.47834e-7
  9.033	    8.47244e-7
  9.043	    8.46728e-7
  9.053	    8.4628e-7
  9.063	    8.46366e-7
  9.073	    8.46563e-7
  9.083	    8.46519e-7
  9.093	    8.46811e-7
  9.103	    8.4688e-7
  9.113	    8.467e-7
  9.123	    8.46297e-7
  9.133	    8.4647e-7
  9.143	    8.47457e-7
  9.153	    8.48867e-7
  9.163	    8.50123e-7
  9.173	    8.50437e-7
  9.183	    8.50655e-7
  9.193	    8.50189e-7
  9.203	    8.48867e-7
  9.213	    8.48091e-7
  9.223	    8.47302e-7
  9.233	    8.44444e-7
  9.243	    8.43635e-7
  9.253	    8.43615e-7
  9.263	    8.43558e-7
  9.273	    8.43584e-7
  9.283	    8.43611e-7
  9.293	    8.43577e-7
  9.303	    8.42948e-7
  9.313	    8.41985e-7
  9.323	    8.4107e-7
  9.333	    8.4105e-7
  9.343	    8.41271e-7
  9.353	    8.41439e-7
  9.363	    8.41182e-7
  9.373	    8.40664e-7
  9.383	    8.39732e-7
  9.393	    8.38866e-7
  9.403	    8.38035e-7
  9.413	    8.37268e-7
  9.423	    8.36449e-7
  9.433	    8.35454e-7
  9.443	    8.34388e-7
  9.453	    8.33435e-7
  9.463	    8.32529e-7
  9.473	    8.31866e-7
  9.483	    8.31152e-7
  9.493	    8.30434e-7
  9.503	    8.29732e-7
  9.513	    8.29264e-7
  9.523	    8.29378e-7
  9.533	    8.30645e-7
  9.543	    8.31965e-7
  9.553	    8.31974e-7
  9.563	    8.30854e-7
  9.573	    8.29197e-7
  9.583	    8.28835e-7
  9.593	    8.29205e-7
  9.603	    8.29462e-7
  9.613	    8.29081e-7
  9.623	    8.28759e-7
  9.633	    8.30094e-7
  9.643	    8.31453e-7
  9.653	    8.32655e-7
  9.663	    8.33871e-7
  9.673	    8.34729e-7
  9.683	    8.35619e-7
  9.693	    8.36439e-7
  9.703	    8.37023e-7
  9.713	    8.37143e-7
  9.723	    8.37401e-7
  9.733	    8.39223e-7
  9.743	    8.41088e-7
  9.753	    8.42403e-7
  9.763	    8.43105e-7
  9.773	    8.43744e-7
  9.783	    8.44333e-7
  9.793	    8.45413e-7
  9.803	    8.45813e-7
  9.813	    8.45722e-7
  9.823	    8.45462e-7
  9.833	    8.468e-7
  9.843	    8.48125e-7
  9.853	    8.49343e-7
  9.863	    8.49813e-7
  9.873	    8.50203e-7
  9.883	    8.50382e-7
  9.893	    8.50751e-7
  9.903	    8.50285e-7
  9.913	    8.50064e-7
  9.923	    8.49904e-7
  9.933	    8.50676e-7
  9.943	    8.51896e-7
  9.953	    8.53247e-7
  9.963	    8.53905e-7
  9.973	    8.53928e-7
  9.983	    8.54083e-7
  9.993	    8.53684e-7
  10.003    8.52526e-7
  10.013    8.51265e-7
  10.023    8.50067e-7
  10.033    8.50938e-7
  10.043    8.51705e-7
  10.053    8.52231e-7
  10.063    8.52657e-7
  10.073    8.53208e-7
  10.083    8.5375e-7
  10.093    8.54142e-7
  10.103    8.54481e-7
  10.113    8.54604e-7
  10.123    8.54295e-7
  10.133    8.53321e-7
  10.143    8.52966e-7
  10.153    8.53179e-7
  10.163    8.53329e-7
  10.173    8.5347e-7
  10.183    8.53593e-7
  10.193    8.53629e-7
  10.203    8.53367e-7
  10.213    8.53279e-7
  10.223    8.53376e-7
  10.233    8.54578e-7
  10.243    8.55874e-7
  10.253    8.57363e-7
  10.263    8.58913e-7
  10.273    8.604e-7
  10.283    8.61867e-7
  10.293    8.63076e-7
  10.303    8.64417e-7
  10.313    8.66163e-7
  10.323    8.68099e-7
  10.333    8.70363e-7
  10.343    8.72069e-7
  10.353    8.73778e-7
  10.363    8.75458e-7
  10.373    8.75477e-7
  10.383    8.74864e-7
  10.393    8.73605e-7
  10.403    8.72329e-7
  10.413    8.70572e-7
  10.423    8.6881e-7
  10.433    8.68871e-7
  10.443    8.6913e-7
  10.453    8.6971e-7
  10.463    8.71824e-7
  10.473    8.73206e-7
  10.483    8.74482e-7
  10.493    8.75201e-7
  10.503    8.75758e-7
  10.513    8.75813e-7
  10.523    8.76164e-7
  10.533    8.80633e-7
  10.543    8.84884e-7
  10.553    8.88309e-7
  10.563    8.91406e-7
  10.573    8.94067e-7
  10.583    8.94639e-7
  10.593    8.95113e-7
  10.603    8.96243e-7
  10.613    8.97565e-7
  10.623    8.98818e-7
  10.633    9.00754e-7
  10.643    9.02776e-7
  10.653    9.04858e-7
  10.663    9.07007e-7
  10.673    9.09073e-7
  10.683    9.10712e-7
  10.693    9.10896e-7
  10.703    9.11284e-7
  10.713    9.12008e-7
  10.723    9.12695e-7
  10.733    9.13819e-7
  10.743    9.14908e-7
  10.753    9.16045e-7
  10.763    9.17232e-7
  10.773    9.17969e-7
  10.783    9.18692e-7
  10.793    9.19272e-7
  10.803    9.19798e-7
  10.813    9.20325e-7
  10.823    9.20909e-7
  10.833    9.22376e-7
  10.843    9.23528e-7
  10.853    9.24645e-7
  10.863    9.25165e-7
  10.873    9.25741e-7
  10.883    9.26421e-7
  10.893    9.27352e-7
  10.903    9.28317e-7
  10.913    9.29483e-7
  10.923    9.30839e-7
  10.933    9.33183e-7
  10.943    9.35195e-7
  10.953    9.37079e-7
  10.963    9.3891e-7
  10.973    9.40939e-7
  10.983    9.43042e-7
  10.993    9.44757e-7
  11.003    9.45915e-7
  11.013    9.46847e-7
  11.023    9.47528e-7
  11.033    9.48449e-7
  11.043    9.49017e-7
  11.053    9.48185e-7
  11.063    9.47122e-7
  11.073    9.46748e-7
  11.083    9.46187e-7
  11.093    9.45271e-7
  11.103    9.44239e-7
  11.113    9.43026e-7
  11.123    9.4208e-7
  11.133    9.43456e-7
  11.143    9.44635e-7
  11.153    9.46114e-7
  11.163    9.47594e-7
  11.173    9.48358e-7
  11.183    9.48892e-7
  11.193    9.48972e-7
  11.203    9.49035e-7
  11.213    9.49195e-7
  11.223    9.50142e-7
  11.233    9.55277e-7
  11.243    9.59861e-7
  11.253    9.64378e-7
  11.263    9.69024e-7
  11.273    9.73554e-7
  11.283    9.78077e-7
  11.293    9.82227e-7
  11.303    9.86511e-7
  11.313    9.90899e-7
  11.323    9.94269e-7
  11.333    9.94072e-7
  11.343    9.93509e-7
  11.353    9.92698e-7
  11.363    9.91826e-7
  11.373    9.90884e-7
  11.383    9.90485e-7
  11.393    9.9016e-7
  11.403    9.89781e-7
  11.413    9.893e-7
  11.423    9.89446e-7
  11.433    9.93035e-7
  11.443    9.95934e-7
  11.453    9.98587e-7
  11.463    1.00112e-6
  11.473    1.00391e-6
  11.483    1.00863e-6
  11.493    1.01301e-6
  11.503    1.01708e-6
  11.513    1.02075e-6
  11.523    1.02358e-6
  11.533    1.02852e-6
  11.543    1.0347e-6
  11.553    1.04007e-6
  11.563    1.0454e-6
  11.573    1.05044e-6
  11.583    1.05551e-6
  11.593    1.06033e-6
  11.603    1.06421e-6
  11.613    1.06689e-6
  11.623    1.06871e-6
  11.633    1.07054e-6
  11.643    1.07261e-6
  11.653    1.07591e-6
  11.663    1.07978e-6
  11.673    1.0834e-6
  11.683    1.08664e-6
  11.693    1.08953e-6
  11.703    1.09216e-6
  11.713    1.09292e-6
  11.723    1.09501e-6
  11.733    1.09928e-6
  11.743    1.10273e-6
  11.753    1.10538e-6
  11.763    1.10809e-6
  11.773    1.11055e-6
  11.783    1.11153e-6
  11.793    1.11215e-6
  11.803    1.11342e-6
  11.813    1.11491e-6
  11.823    1.11676e-6
  11.833    1.1218e-6
  11.843    1.12655e-6
  11.853    1.13426e-6
  11.863    1.14315e-6
  11.873    1.14936e-6
  11.883    1.15482e-6
  11.893    1.15996e-6
  11.903    1.1646e-6
  11.913    1.16837e-6
  11.923    1.17227e-6
  11.933    1.17729e-6
  11.943    1.18242e-6
  11.953    1.18776e-6
  11.963    1.1929e-6
  11.973    1.19805e-6
  11.983    1.20333e-6
  11.993    1.20855e-6
  12.003    1.2139e-6
  12.013    1.21926e-6
  12.023    1.22432e-6
  12.033    1.23079e-6
  12.043    1.2339e-6
  12.053    1.23718e-6
  12.063    1.24036e-6
  12.073    1.24319e-6
  12.083    1.24634e-6
  12.093    1.24978e-6
  12.103    1.25348e-6
  12.113    1.25728e-6
  12.123    1.26183e-6
  12.133    1.26601e-6
  12.143    1.26984e-6
  12.153    1.27326e-6
  12.163    1.27677e-6
  12.173    1.28038e-6
  12.183    1.28458e-6
  12.193    1.28886e-6
  12.203    1.29258e-6
  12.213    1.29614e-6
  12.223    1.30125e-6
  12.233    1.3109e-6
  12.243    1.32119e-6
  12.253    1.32988e-6
  12.263    1.33848e-6
  12.273    1.34765e-6
  12.283    1.35632e-6
  12.293    1.3631e-6
  12.303    1.36735e-6
  12.313    1.37172e-6
  12.323    1.3766e-6
  12.333    1.38485e-6
  12.343    1.39281e-6
  12.353    1.40106e-6
  12.363    1.40949e-6
  12.373    1.41725e-6
  12.383    1.42484e-6
  12.393    1.43376e-6
  12.403    1.44317e-6
  12.413    1.452e-6
  12.423    1.46053e-6
  12.433    1.46771e-6
  12.443    1.47541e-6
  12.453    1.48328e-6
  12.463    1.49263e-6
  12.473    1.50239e-6
  12.483    1.51266e-6
  12.493    1.52296e-6
  12.503    1.53378e-6
  12.513    1.54417e-6
  12.523    1.5536e-6
  12.533    1.56439e-6
  12.543    1.57505e-6
  12.553    1.58567e-6
  12.563    1.59246e-6
  12.573    1.59969e-6
  12.583    1.60706e-6
  12.593    1.6142e-6
  12.603    1.62061e-6
  12.613    1.62629e-6
  12.623    1.63314e-6
  12.633    1.64056e-6
  12.643    1.64757e-6
  12.653    1.65391e-6
  12.663    1.66087e-6
  12.673    1.67197e-6
  12.683    1.68337e-6
  12.693    1.69532e-6
  12.703    1.70874e-6
  12.713    1.72269e-6
  12.723    1.73656e-6
  12.733    1.74764e-6
  12.743    1.75913e-6
  12.753    1.7714e-6
  12.763    1.78318e-6
  12.773    1.79425e-6
  12.783    1.80383e-6
  12.793    1.81259e-6
  12.803    1.82151e-6
  12.813    1.82956e-6
  12.823    1.83918e-6
  12.833    1.85196e-6
  12.843    1.86567e-6
  12.853    1.87889e-6
  12.863    1.89135e-6
  12.873    1.90378e-6
  12.883    1.91558e-6
  12.893    1.92783e-6
  12.903    1.94003e-6
  12.913    1.95249e-6
  12.923    1.96558e-6
  12.933    1.98503e-6
  12.943    2.00528e-6
  12.953    2.02655e-6
  12.963    2.04846e-6
  12.973    2.0696e-6
  12.983    2.09191e-6
  12.993    2.11239e-6
  13.003    2.13232e-6
  13.013    2.15222e-6
  13.023    2.17196e-6
  13.033    2.19056e-6
  13.043    2.20879e-6
  13.053    2.22692e-6
  13.063    2.24532e-6
  13.073    2.26307e-6
  13.083    2.28407e-6
  13.093    2.30629e-6
  13.103    2.33115e-6
  13.113    2.35781e-6
  13.123    2.38468e-6
  13.133    2.41205e-6
  13.143    2.43881e-6
  13.153    2.46501e-6
  13.163    2.49204e-6
  13.173    2.51795e-6
  13.183    2.53931e-6
  13.193    2.56217e-6
  13.203    2.58516e-6
  13.213    2.60872e-6
  13.223    2.63531e-6
  13.233    2.67459e-6
  13.243    2.71334e-6
  13.253    2.74808e-6
  13.263    2.77584e-6
  13.273    2.80078e-6
  13.283    2.82277e-6
  13.293    2.84365e-6
  13.303    2.86499e-6
  13.313    2.89689e-6
  13.323    2.93003e-6
  13.333    2.97146e-6
  13.343    3.01423e-6
  13.353    3.05822e-6
  13.363    3.10359e-6
  13.373    3.14839e-6
  13.383    3.18409e-6
  13.393    3.21763e-6
  13.403    3.25126e-6
  13.413    3.28616e-6
  13.423    3.32767e-6
  13.433    3.37436e-6
  13.443    3.419e-6
  13.453    3.46375e-6
  13.463    3.50742e-6
  13.473    3.55375e-6
  13.483    3.60027e-6
  13.493    3.64563e-6
  13.503    3.68888e-6
  13.513    3.73086e-6
  13.523    3.77225e-6
  13.533    3.81678e-6
  13.543    3.86137e-6
  13.553    3.90761e-6
  13.563    3.95498e-6
  13.573    4.00154e-6
  13.583    4.05321e-6
  13.593    4.10492e-6
  13.603    4.15645e-6
  13.613    4.20965e-6
  13.623    4.27709e-6
  13.633    4.34944e-6
  13.643    4.42102e-6
  13.653    4.49643e-6
  13.663    4.57331e-6
  13.673    4.64825e-6
  13.683    4.72533e-6
  13.693    4.80324e-6
  13.703    4.88076e-6
  13.713    4.96061e-6
  13.723    5.04331e-6
  13.733    5.11983e-6
  13.743    5.19171e-6
  13.753    5.26721e-6
  13.763    5.34379e-6
  13.773    5.42061e-6
  13.783    5.49615e-6
  13.793    5.57783e-6
  13.803    5.66096e-6
  13.813    5.74571e-6
  13.823    5.83204e-6
  13.833    5.90931e-6
  13.843    6.00795e-6
  13.853    6.11132e-6
  13.863    6.21646e-6
  13.873    6.32485e-6
  13.883    6.42604e-6
  13.893    6.5597e-6
  13.903    6.69938e-6
  13.913    6.84533e-6
  13.923    7.01104e-6
  13.933    7.16662e-6
  13.943    7.32679e-6
  13.953    7.49832e-6
  13.963    7.68793e-6
  13.973    7.88623e-6
  13.983    8.07382e-6
  13.993    8.26323e-6
  14.003    8.48543e-6
  14.013    8.7233e-6
  14.023    8.96319e-6
  14.033    9.17862e-6
  14.043    9.39605e-6
  14.053    9.61705e-6
  14.063    9.84511e-6
  14.073    1.00818e-5
  14.083    1.03249e-5
  14.093    1.05707e-5
  14.103    1.09388e-5
  14.113    1.12931e-5
  14.123    1.16193e-5
  14.133    1.17792e-5
  14.143    1.19431e-5
  14.153    1.21939e-5
  14.163    1.24689e-5
  14.173    1.27351e-5
  14.183    1.29983e-5
  14.193    1.32684e-5
  14.203    1.36454e-5
  14.213    1.41106e-5
  14.223    1.45735e-5
  14.233    1.49844e-5
  14.243    1.54395e-5
  14.253    1.59009e-5
  14.263    1.62609e-5
  14.273    1.66282e-5
  14.283    1.70079e-5
  14.293    1.73816e-5
  14.303    1.77313e-5
  14.313    1.81185e-5
  14.323    1.85997e-5
  14.333    1.91068e-5
  14.343    1.97258e-5
  14.353    2.03011e-5
  14.363    2.08461e-5
  14.373    2.14799e-5
  14.383    2.22069e-5
  14.393    2.31385e-5
  14.403    2.40266e-5
  14.413    2.49222e-5
  14.423    2.58093e-5
  14.433    2.66033e-5
  14.443    2.74247e-5
  14.453    2.8276e-5
  14.463    2.92801e-5
  14.473    3.03953e-5
  14.483    3.14208e-5
  14.493    3.23173e-5
  14.503    3.31983e-5
  14.513    3.4273e-5
  14.523    3.53597e-5
  14.533    3.63385e-5
  14.543    3.74422e-5
  14.553    3.8699e-5
  14.563    3.99406e-5
  14.573    4.08937e-5
  14.583    4.19607e-5
  14.593    4.3523e-5
  14.603    4.52602e-5
  14.613    4.69965e-5
  14.623    4.87669e-5
  14.633    5.01821e-5
  14.643    5.17006e-5
  14.653    5.32899e-5
  14.663    5.53119e-5
  14.673    5.76132e-5
  14.683    5.99165e-5
  14.693    6.22699e-5
  14.703    6.45571e-5
  14.713    6.74446e-5
  14.723    7.03839e-5
  14.733    7.19549e-5
  14.743    7.36616e-5
  14.753    7.5768e-5
  14.763    7.87932e-5
  14.773    8.1433e-5
  14.783    8.42342e-5
  14.793    8.75992e-5
  14.803    9.11887e-5
  14.813    9.50061e-5
  14.823    9.89827e-5
  14.833    1.02009e-4
  14.843    1.04838e-4
  14.853    1.07618e-4
  14.863    1.10355e-4
  14.873    1.13401e-4
  14.883    1.17358e-4
  14.893    1.22833e-4
  14.903    1.28387e-4
  14.913    1.34186e-4
  14.923    1.40371e-4
  14.933    1.46021e-4
  14.943    1.51838e-4
  14.953    1.5788e-4
  14.963    1.65582e-4
  14.973    1.73087e-4
  14.983    1.80589e-4
  14.993    1.87871e-4
  15.003    1.95281e-4
  15.013    2.0253e-4
  15.023    2.09624e-4
  15.033    2.16383e-4
  15.043    2.23496e-4
  15.053    2.30563e-4
  15.063    2.38548e-4
  15.073    2.46983e-4
  15.083    2.56044e-4
  15.093    2.6728e-4
  15.103    2.80809e-4
  15.113    2.98665e-4
  15.123    3.17246e-4
  15.133    3.26367e-4
  15.143    3.35583e-4
  15.153    3.44671e-4
  15.163    3.54004e-4
  15.173    3.66083e-4
  15.183    3.80859e-4
  15.193    3.95189e-4
  15.203    4.1469e-4
  15.213    4.38734e-4
  15.223    4.63254e-4
  15.233    4.76177e-4
  15.243    4.90253e-4
  15.253    5.05365e-4
  15.263    5.22569e-4
  15.273    5.68695e-4
  15.283    6.08948e-4
  15.293    6.4561e-4
  15.303    6.69313e-4
  15.313    6.98054e-4
  15.323    7.39549e-4
  15.333    7.8467e-4
  15.343    8.33213e-4
  15.353    8.78585e-4
  15.363    9.16816e-4
  15.373    9.51864e-4
  15.383    9.84112e-4
  15.393    1.01522e-3
  15.403    1.05079e-3
  15.413    1.09554e-3
  15.423    1.15305e-3
  15.433    1.21905e-3
  15.443    1.28999e-3
  15.453    1.36663e-3
  15.463    1.44747e-3
  15.473    1.54579e-3
  15.483    1.64223e-3
  15.493    1.74193e-3
  15.503    1.85932e-3
  15.513    1.97666e-3
  15.523    2.09565e-3
  15.533    2.23601e-3

